The Effects of Vacant Lot Greening and the Impact of Land Use and Business Presence on Crime

We examine the effect of the Philadelphia LandCare (PLC) vacant lot greening initiative on crime and the extent to which surrounding land uses and business types moderate this intervention. We rely on a propensity score matching analysis to account for substantial differences in demographic, economic, land use, and business characteristics between greened and ungreened vacant lots. We estimate larger and more significant crime reductions around vacant lots that are greened in our matched pairs analysis compared to unmatched analyses. The effects of vacant lot greening on crime are larger in areas with high residential and low commercial land use and are moderated by the presence of different types of nearby businesses.

==> makepaper.sh <==
pdflatex urban.vacant.lot.greening.arxiv
bibtex urban.vacant.lot.greening.arxiv
pdflatex urban.vacant.lot.greening.arxiv
bibtex urban.vacant.lot.greening.arxiv
pdflatex urban.vacant.lot.greening.arxiv
bibtex urban.vacant.lot.greening.arxiv
pdflatex urban.vacant.lot.greening.arxiv
bibtex urban.vacant.lot.greening.arxiv


